Pythia-Contrib: a modular contribution framework for the Pythia 8 event generator

Pythia is a general-purpose Monte Carlo event generator used in particle, astroparticle, and nuclear physics, by theorists and experimentalists, to simulate particle collisions. Because of the size and diversity of the user community, it is challenging to address all of the needs for new and varied physics models. This paper describes the Pythia-Contrib system, which allows for third-party developers to contribute code to Pythia without introducing external software dependencies to the Pythia code base.

==> figs/rivet-header.cc <==
// Rivet with header (8.315).
// Main Pythia header.
#include "Pythia8/Pythia.h"
// Rivet helper header.
#include "Pythia8Plugins/Pythia8Rivet.h"
// Main program.
int main() {
  // Configure Pythia and Rivet.
  Pythia8::Pythia pythia;
  pythia.readString("Beams:eCM = 7000.");
  pythia.readString("SoftQCD:all = on");
                                                                       \\!\mbox{}!
  Pythia8::Pythia8Rivet rivet(pythia, "main144.yoda");
  rivet.addAnalysis("ATLAS_2010_I882098");                  \\!\mbox{}!
  // Initialize and generate.
  pythia.init();
  pythia.next();
  rivet();
  // Finalize.
  pythia.stat();  
}


==> figs/rivet-plugin.cc <==
// Rivet with plugin (8.316).
// Main Pythia header.
#include "Pythia8/Pythia.h"

                                                                       \\!\mbox{}!
// Main program.
int main() {
  // Configure Pythia and Rivet.
  Pythia8::Pythia pythia;
  pythia.readString("Beams:eCM = 7000.");
  pythia.readString("SoftQCD:all = on");
  pythia.readString("Init:plugins = {libpythia8rivet.so::RivetHooks}");
  pythia.readString("Rivet:fileName = main144.yoda");
  pythia.readString("Rivet:analyses = {ATLAS_2010_I882098}");
  // Initialize and generate.
  pythia.init();
  pythia.next();

  // Finalize.
  pythia.stat();  
}


==> figs/ui.cc <==
// Main Pythia header.
#include "Pythia8/Pythia.h"
// Main program.
int main() {
  // Instantiate a Pythia object.
  Pythia8::Pythia pythia;
  // Configure Pythia with a string.
  pythia.readString("SoftQCD:all = on");
  // Configure Pythia with the file "ui.cmnd".
  pythia.readFile("ui.cmnd");
  // Initialize Pythia.
  pythia.init();
  // Generate 1000 events.
  for (int iEvent = 0; iEvent < 1000; ++iEvent) {
    pythia.next();
    // Loop over the particles.
    for (const Pythia8::Particle& prt : pythia.event) {
      // Perform analysis here.
    }
  }
  // Finalize and print statistics.
  pythia.stat();  
}

